A fast C++ implementation of thermal functions

We provide a small C++ library with Mathematica and Python interfaces for computing thermal functions, defined $$ J_\text{B/F}(y^2) \equiv \Re \int_0^\infty x^2 \log\left[1 \mp e^{-\sqrt{x^2 + y^2}} \right] \,\text{d}x, $$ which appear in finite-temperature quantum field theory and play a role in phase-transitions in the early Universe, including baryogenesis, electroweak symmetry breaking and the Higgs mechanism.

==> derivatives.h <==
/*

  First and second derivatives of thermal functions with respect to y^2.

  The Bessel representation is differentiated analytically and numerically.

*/

#ifndef _DERIVATIVES_H_
#define _DERIVATIVES_H_


#ifdef __cplusplus
#define DEFAULT(x) = x
#else
#define DEFAULT(x)
#endif


#ifdef __cplusplus
extern "C" {
#endif


double D1_J_F_bessel(double y_squared,
                     double abs_error DEFAULT(1E-7),
                     double rel_error DEFAULT(1E-7),
                     int max_n DEFAULT(10000));
double D1_J_B_bessel(double y_squared,
                     double abs_error DEFAULT(1E-7),
                     double rel_error DEFAULT(1E-7),
                     int max_n DEFAULT(10000));

double D2_J_F_bessel(double y_squared,
                     double abs_error DEFAULT(1E-7),
                     double rel_error DEFAULT(1E-7),
                     int max_n DEFAULT(10000));
double D2_J_B_bessel(double y_squared,
                     double abs_error DEFAULT(1E-7),
                     double rel_error DEFAULT(1E-7),
                     int max_n DEFAULT(10000));

double D1_J_F_approx(double y_squared,
                     double step DEFAULT(1E-2),
                     double abs_error DEFAULT(1E-7),
                     double rel_error DEFAULT(1E-7),
                     int max_n DEFAULT(10000));
double D1_J_B_approx(double y_squared,
                     double step DEFAULT(1E-2),
                     double abs_error DEFAULT(1E-7),
                     double rel_error DEFAULT(1E-7),
                     int max_n DEFAULT(10000));

double D2_J_F_approx(double y_squared,
                     double step DEFAULT(1E-1),
                     double abs_error DEFAULT(1E-7),
                     double rel_error DEFAULT(1E-7),
                     int max_n DEFAULT(10000));
double D2_J_B_approx(double y_squared,
                     double step DEFAULT(1E-1),
                     double abs_error DEFAULT(1E-7),
                     double rel_error DEFAULT(1E-7),
                     int max_n DEFAULT(10000));

#ifdef __cplusplus
}
#endif

#endif  // _DERIVATIVES_H_


==> example.cpp <==
/*
    Example program that links to thermal_funcs library. To build,
    
    make example
    
    builds an executable ./bin/example
*/

#include <stdio.h>
#include <thermal_funcs.h>
#include <derivatives.h>


int main() {
    printf("J_B = %e\n", J_B_bessel(100.));
    printf("D1_J_B_bessel = %e\n", D1_J_B_bessel(100.));
    printf("D2_J_B_bessel = %e\n", D2_J_B_bessel(100.));
    return 0;
}


==> thermal_funcs.h <==
/*

*/

#ifndef _THERMAL_FUNCS_H_
#define _THERMAL_FUNCS_H_


#ifdef __cplusplus
#define DEFAULT(x) = x
#else
#define DEFAULT(x)
#endif


#ifdef __cplusplus
extern "C" {
#endif

double J_B_quad(double y_squared,
                double abs_error DEFAULT(1E-7),
                double rel_error DEFAULT(1E-7),
                int max_n DEFAULT(10000));
double J_F_quad(double y_squared,
                double abs_error DEFAULT(1E-7),
                double rel_error DEFAULT(1E-7),
                int max_n DEFAULT(10000));
double J_B_taylor(double y_squared,
                  double abs_error DEFAULT(1E-7),
                  double rel_error DEFAULT(1E-7),
                  int max_n DEFAULT(10000));
double J_F_taylor(double y_squared,
                  double abs_error DEFAULT(1E-7),
                  double rel_error DEFAULT(1E-7),
                  int max_n DEFAULT(10000));
double J_F_bessel(double y_squared,
                  double abs_error DEFAULT(1E-7),
                  double rel_error DEFAULT(1E-7),
                  int max_n DEFAULT(10000),
                  bool fast DEFAULT(false));
double J_B_bessel(double y_squared,
                  double abs_error DEFAULT(1E-7),
                  double rel_error DEFAULT(1E-7),
                  int max_n DEFAULT(10000),
                  bool fast DEFAULT(false));
double J_B_lim(double y_squared, bool upper DEFAULT(true));
double J_F_lim(double y_squared, bool upper DEFAULT(true));
double J_B_approx(double y_squared);
double J_F_approx(double y_squared);
double J_B_zeta(double y_squared, int n DEFAULT(25));
double J_F_zeta(double y_squared, int n DEFAULT(25));

#ifdef __cplusplus
}
#endif

#endif  // _THERMAL_FUNCS_H_

